Discretion at the Margin: Threshold Manipulation and Electoral Bans in Colombian Public Procurement

Public procurement laws trade rules against discretion with value thresholds: below them, buyers use faster and less competitive procedures. Colombia offers an unusually clean setting to measure how much buyers manipulate estimated values to stay below the line and what it costs. Thresholds are entity-specific (five budget bands set by law) and move every January with the minimum wage, while the round numbers that usually confound bunching estimates stay fixed. Using the universe of Colombian procurement records (SECOP I and II, 2011-2026; 8,569,218 SECOP II processes) and each entity-year's own threshold, we find sharp bunching of estimated values just below both legal cutoffs: 49,631 excess processes below the small-purchase threshold (86% of the mass observed in the last five percent below it) and 3,157 below the tender threshold. The spike tracks the threshold, not the round numbers: it moves with the minimum wage, appears only at each entity's own band, and is an order of magnitude smaller for procedures that carry no value cap. Territorial governments, run by elected mayors and governors, bunch more than appointed national agencies at the small-purchase threshold, even after reweighting for budget band, object and year. Processes bunched below the tender threshold attract half as many bidders as those just above it, obtain smaller discounts, and are more often enlarged after award. A second source of variation, the four-month ban on direct contracting before presidential elections, shows that buyers respond to rules on the timing margin: direct contracting falls by 95% during the ban and rises by 209% in the two weeks before it, in each of four electoral cycles, with a partial shift toward below-threshold procedures. Chile's fixed UTM thresholds display the same pattern, and a cutoff abolished in 2024 shows no bunching afterwards.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this replication sample, please cite the paper."
title: "Discretion at the Margin: Threshold Manipulation and Electoral Bans in Colombian Public Procurement — replication sample"
authors:
  - family-names: "Espinal Maya"
    given-names: "Cristian"
    orcid: "https://orcid.org/0009-0000-1009-8388"
    affiliation: "Universidad Nacional de Colombia; Universidad EAFIT"
  - family-names: "Jiménez Londoño"
    given-names: "Santiago"
    affiliation: "Universidad EAFIT"
date-released: "2026-10-20"
license: [CC-BY-4.0, MIT]
preferred-citation:
  type: article
  title: "Discretion at the Margin: Threshold Manipulation and Electoral Bans in Colombian Public Procurement"
  authors:
    - family-names: "Espinal Maya"
      given-names: "Cristian"
    - family-names: "Jiménez Londoño"
      given-names: "Santiago"
  year: 2026
  notes: "arXiv preprint"


==> anc/LICENSE <==
Data (data/sample_2023_2024.parquet, expected_results.json)
Creative Commons Attribution 4.0 International (CC BY 4.0) — https://creativecommons.org/licenses/by/4.0/
Copyright (c) 2026 Cristian Espinal Maya and Santiago Jiménez Londoño

Code (replicar.py) — MIT License

Copyright (c) 2026 Cristian Espinal Maya and Santiago Jiménez Londoño

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated
documentation files (the "Software"), to deal in the Software without restriction, including without limitation the
rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit
persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the
Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE
WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR
OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/README.md <==
# Replication sample — "Discretion at the Margin: Threshold Manipulation and Electoral Bans in Colombian Public Procurement"

Cristian Espinal Maya and Santiago Jiménez Londoño (2026). arXiv preprint.

## What this package reproduces

The headline bunching estimates of the paper (Section 5, Table 2) **for the subsample of SECOP II processes published in
2023 and 2024** (≈ 61,000 processes near the cutoffs, ≈ 2,000 buying entities). It estimates the excess mass of estimated
values just below the small-purchase threshold and just below the tender threshold, with entity-bootstrap standard errors,
using the same estimator as the paper.

```bash
pip install numpy pandas pyarrow
python replicar.py            # ~1 minute; prints B, b, share and compares with expected_results.json
```

## Data (`data/sample_2023_2024.parquet`)

| column | description |
|---|---|
| `entity_id` | buying entity, pseudonymized (salted hash) |
| `year` | year of first publication of the process (2023 or 2024) |
| `procedure` | competitive procedure: `minima` (small purchase), `menor` (abbreviated selection), `subasta` (reverse auction), `concurso` (merit contest), `licitacion` (open tender) |
| `object` | `obra` (works), `bienes` (goods), `servicios` (services), `consultoria` (consulting), `otro` |
| `level` | `territorial`, `national`, `regional_authority` |
| `r` | estimated value of the process divided by the entity-year tender threshold (small-purchase cutoff = 0.1) |

Only processes with `r` in (0.05, 0.15] or (0.5, 1.5] are included.

## What is not included

This package does not include:
- the full 2011–2026 universe;
- the entity-year threshold reconstruction and the cleaning pipeline;
- the cross-band counterfactual, placebos and outcome decomposition;
- the electoral-ban event study and the Chile module;
- the verification battery.

These are available from the corresponding author (cjespinalm@eafit.edu.co) upon reasonable request.

## Source

Public records published by Colombia Compra Eficiente on datos.gov.co (SECOP II), downloaded and verified in September
2026. The authors reconstructed the thresholds from Law 1150 of 2007 (art. 2), entity procurement plans and budget reports.

## License

Data: CC BY 4.0. Code (`replicar.py`): MIT. See `LICENSE`. Please cite the paper (see `CITATION.cff`).


==> anc/expected_results.json <==
{
 "small_purchase": {
  "degree": 7,
  "B": 15837.868392983262,
  "se_B": 777.9254586064952,
  "b": 35.240188744462124,
  "se_b": 1.2475283478234416,
  "share": 0.8757461096479547,
  "N_window": 49008,
  "entities": 1942,
  "exactly_at_cutoff": 5544
 },
 "tender": {
  "degree": 5,
  "B": 919.9890412915104,
  "se_B": 67.4448897971835,
  "b": 8.761617505610307,
  "se_b": 0.7150028909561224,
  "share": 0.6366706168107338,
  "N_window": 11991,
  "entities": 1180,
  "exactly_at_cutoff": 179
 }
}

==> anc/replicar.py <==
"""Replication sample — "Discretion at the Margin" (Espinal Maya and Jiménez Londoño, 2026). See README.md.

Reproduces the bunching estimates of the paper for SECOP II processes published in 2023 and 2024, using the
normalized estimated value r = estimated value / tender threshold of the entity-year (threshold reconstruction
not included). Small-purchase cutoff at r = 0.1, tender cutoff at r = 1.

Estimator (Kleven and Waseem 2013): bins of 1% of the cutoff on z = r / cutoff in (0.5, 1.5], right-closed;
polynomial counterfactual fitted outside (0.95, 1.04], degree chosen by leave-one-out cross-validation (2..10)
outside (0.95, 1.10]; excess B = sum of (observed - counterfactual) in (0.95, 1]; b = B / mean counterfactual bin;
standard errors from a bootstrap over entities.

Usage:  python replicar.py [--reps 300]       requires: numpy, pandas, pyarrow
Output: prints the estimates and compares them with expected_results.json.
"""
import argparse, json, os
import numpy as np
import pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
Z_LO, Z_HI, BW = 0.5, 1.5, 0.01
NB = int(round((Z_HI - Z_LO) / BW))
Z = Z_LO + (np.arange(NB) + 1) * BW
CUTOFFS = {"small_purchase": 0.10, "tender": 1.00}
COMPETITIVE = ["minima", "menor", "subasta", "concurso", "licitacion"]


def counts_by_entity(df, cutoff):
    z = df.r.values / cutoff
    ok = (z > Z_LO) & (z <= Z_HI)
    k = np.ceil((z[ok] - Z_LO) / BW - 1e-9).astype(int) - 1
    ent = pd.factorize(df.entity_id.values[ok])[0]
    M = np.zeros((ent.max() + 1, NB))
    np.add.at(M, (ent, k), 1)
    exact = int((np.abs(z - 1.0) < 1e-9).sum())
    return M, exact


def fit(n, deg, z_l=0.95, z_u=1.04):
    out = (Z <= z_l + 1e-12) | (Z > z_u + 1e-12)
    X = np.vander(Z - 1.0, deg + 1)
    beta, *_ = np.linalg.lstsq(X[out], n[out], rcond=None)
    c = X @ beta
    below = (Z > z_l + 1e-12) & (Z <= 1.0 + 1e-12)
    B = float((n[below] - c[below]).sum())
    return {"B": B, "b": B / float(c[below].mean()), "share": B / float(n[below].sum()), "c": c}


def cv_degree(n, z_l=0.95, z_u=1.10, degrees=range(2, 11)):
    out = (Z <= z_l + 1e-12) | (Z > z_u + 1e-12)
    x, y = Z[out] - 1.0, n[out]
    best, best_cv = None, np.inf
    for d in degrees:
        X = np.vander(x, d + 1)
        H = X @ np.linalg.pinv(X.T @ X) @ X.T
        e = y - H @ y
        cv = float(np.mean((e / np.clip(1 - np.diag(H), 1e-6, None)) ** 2))
        if cv < best_cv:
            best, best_cv = d, cv
    return best


def estimate(M, reps, seed=11):
    n = M.sum(axis=0)
    deg = cv_degree(n)
    base = fit(n, deg)
    rng = np.random.default_rng(seed)
    E = M.shape[0]
    boots = [fit(M[rng.integers(0, E, E)].sum(axis=0), deg) for _ in range(reps)]
    return {"degree": deg, "B": base["B"], "se_B": float(np.std([x["B"] for x in boots])), "b": base["b"],
            "se_b": float(np.std([x["b"] for x in boots])), "share": base["share"], "N_window": int(n.sum()), "entities": E}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--reps", type=int, default=300)
    a = ap.parse_args()
    df = pd.read_parquet(os.path.join(HERE, "data", "sample_2023_2024.parquet"))
    df = df[df.procedure.isin(COMPETITIVE)]
    res = {}
    for name, cutoff in CUTOFFS.items():
        M, exact = counts_by_entity(df, cutoff)
        r = estimate(M, a.reps)
        r["exactly_at_cutoff"] = exact
        res[name] = r
        print(f"{name:15s} degree {r['degree']:2d}  B = {r['B']:9,.0f} (s.e. {r['se_B']:7,.0f})  b = {r['b']:5.1f} "
              f"(s.e. {r['se_b']:.1f})  share = {100*r['share']:.0f}%  N = {r['N_window']:,}  exact = {exact:,}")
    exp_path = os.path.join(HERE, "expected_results.json")
    if os.path.exists(exp_path):
        exp = json.load(open(exp_path))
        ok = all(abs(res[k]["B"] - exp[k]["B"]) < 1e-6 and res[k]["N_window"] == exp[k]["N_window"] for k in exp)
        print("\nmatches expected_results.json:", "YES" if ok else "NO")
    return res


if __name__ == "__main__":
    main()

